Query Complexity of Learning Axis-Aligned Partitions

This work establishes the query complexity of learning high-dimensional boxes in the exact query learning setting. Let $X \subset \mathbb{R}^d$ be a set of $n$ points, labeled by a collection of $k$ boxes: the label of each point in $X$ is determined by the unique box containing it. A learner aims to exactly recover the labels for every point in $X$ given access to a label oracle. We consider three increasingly-structured settings. In the most general setting, there are no conditions on the boxes, and they may overlap. We show that CAL (Cohn-Atlas-Ladner 1994), a classical active learning algorithm, is minimax-optimal with query complexity $\Theta(kd \log (n/kd))$. When the boxes are disjoint, we examine two regimes. In the large-$k$ regime, CAL remains minimax-optimal. For the constant-$k$ regime, an optimized variant of the Halving algorithm (Heged\"{u}s 1995) can beat CAL by a $\log(d)$ factor. Finally, in the most-structured settings, the boxes correspond to the leaves of a constant-sized decision tree. We prove a tight query complexity of $\Theta(d + \log n)$ that is additive in $d$ and $\log n$, generalizing a recent result (Black-Larsen-Mazumdar-Saha-So 2026) that establishes the query complexity of learning decision stumps.

==> figures/lower-bound.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.patches import Rectangle

# 10 evenly spaced points on the line segment from (0,1) to (1,0)
t = np.linspace(0, 1, 10)
x = t
y = 1 - t

fig, ax = plt.subplots(figsize=(6, 6))

# Translucent rectangles
rect1 = Rectangle((0, 0), 0.7, 1.0, alpha=0.25)
rect2 = Rectangle((0, 0), 1.0, 0.3, alpha=0.25)

ax.add_patch(rect1)
ax.add_patch(rect2)

# Points on the convex hull segment
ax.scatter(x, y, s=50, zorder=3)

# Optional: draw the segment itself
ax.plot([0, 1], [1, 0], linestyle='--', linewidth=1, zorder=2)

# Formatting
ax.set_xlim(-0.05, 1.05)
ax.set_ylim(-0.05, 1.05)
ax.set_aspect('equal')
ax.set_xlabel("x")
ax.set_ylabel("y")

plt.show()
